Transforming C++11 Code to C++03 to Support Legacy Compilation Environments

Newer technologies - programming languages, environments, libraries - change very rapidly. However, various internal and external constraints often prevent projects from quickly adopting to these changes. Customers may require specific platform compatibility from a software vendor, for example. In this work, we deal with such an issue in the context of the C++ programming language. Our industrial partner is required to use SDKs that support only older C++ language editions. They, however, would like to allow their developers to use the newest language constructs in their code. To address this problem, we created a source code transformation framework to automatically backport source code written according to the C++11 standard to its functionally equivalent C++03 variant. With our framework developers are free to exploit the latest language features, while production code is still built by using a restricted set of available language constructs. This paper reports on the technical details of the transformation engine, and our experiences in applying it on two large industrial code bases and four open-source systems. Our solution is freely available and open-source.

==> build.py <==
import os
import shutil
import subprocess
import timeit

OUTPUT_DIRECTORY=r"output"


def main():
    start = timeit.default_timer()
    print("Started compiling tdk")
    if os.path.exists(OUTPUT_DIRECTORY):
        shutil.rmtree(OUTPUT_DIRECTORY)
    os.makedirs(OUTPUT_DIRECTORY)
    with open(os.path.join(OUTPUT_DIRECTORY, "pdflatex_log.log"), 'w') as f:
        subprocess.call(["pdflatex", "-output-directory=%s" % OUTPUT_DIRECTORY, "main.tex"], stdout=f, stderr=f)
        subprocess.call(["pdflatex", "-output-directory=%s" % OUTPUT_DIRECTORY, "main.tex"], stdout=f, stderr=f)
    output_file = os.path.join(OUTPUT_DIRECTORY, "main.pdf")
    if os.path.isfile(output_file):
        print("BUILD SUCCEEDED! :)")
        shutil.copy2(output_file, ".")
    else:
        print("BUILD FAILED! :(")

    print("Finished in %f s" % (timeit.default_timer() - start))


if __name__ == "__main__":
    main()

